More lower bounds for Hales--Jewett and van der Waerden numbers

We give explicit colourings improving the comparison lower bounds assembled here for several Hales--Jewett and van der Waerden numbers. The main algebraic tool generalises Rabung's power-residue colouring from arithmetic progressions to arbitrary sets. If every translate of a t-element set S in F_p meets at least two classes of the r-th power character, and the integer weights have both parities, then a period-2p one-weight colouring of [t]^p has no monochromatic combinatorial line. The 19 displayed algebraic certificates comprise 18 improvements and one closed-form reproduction; they include HJ(4,3)>=164, HJ(5,4)>=7418, and HJ(5,6)>=34034. The underlying period-p construction also proves kappa_ow(t,r)>=p-1 for the one-weight bracket ceiling, in particular kappa_ow(5,4)>=7416 and kappa_ow(5,6)>=34032. Warm breakout-weighted tabu search on the type simplex gives HJ(3,4)>=51. Whole-colouring local search gives W(8,3)>522, W(11,3)>1193, and W(17,3)>3620. All accepted certificates are available separately and are checked by direct enumeration; unresolved searches are reported as UNKNOWN, not UNSAT.

==> anc/README.txt <==
Ancillary certificates for "More lower bounds for Hales--Jewett and van der Waerden numbers".

Run from the unpacked arXiv source root:
    python3 anc/verify_all.py

Only Python 3's standard library is required. The verifier checks all manifest hashes, every algebraic translate and period-2p palette hash, every simplex corner, and every three-term arithmetic progression.

The complete search implementations, exact SAT encoders, detailed reproduction notes, references, and MIT licence are in the companion GitHub repository linked from the article. The certificate collection also includes valid omitted/superseded records; their JSON status fields distinguish them from the article's main claims.


==> anc/certificates/algebraic.json <==
{
  "schema": "generalised-rabung-certificates-v1",
  "description": "Each record specifies a complete certificate. The verifier recomputes power-residue colours and checks every translate.",
  "records": [
    {
      "t": 4,
      "r": 2,
      "p": 13,
      "g": 2,
      "S": [
        0,
        1,
        3,
        11
      ],
      "HJ": 14,
      "kappa_ow": 12,
      "previous": 14,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "beeaafa030e72ebc0401eb648db719e9da549b60a301de300c671a7c69d0c162",
      "R_translates_checked": 13,
      "R_bad": 0
    },
    {
      "t": 4,
      "r": 3,
      "p": 163,
      "g": 2,
      "S": [
        0,
        1,
        20,
        21
      ],
      "HJ": 164,
      "kappa_ow": 162,
      "previous": 98,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "5ce07f9959c4809fa3237e33e58f5981a1371e5e9c020aa4e26772edc9811143",
      "R_translates_checked": 163,
      "R_bad": 0
    },
    {
      "t": 4,
      "r": 4,
      "p": 761,
      "g": 6,
      "S": [
        0,
        1,
        234,
        528
      ],
      "HJ": 762,
      "kappa_ow": 760,
      "previous": 350,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "547ae553d172653881a901f0346b53e1ad0de6ae7fa04b501104143192416fb7",
      "R_translates_checked": 761,
      "R_bad": 0
    },
    {
      "t": 4,
      "r": 5,
      "p": 1301,
      "g": 2,
      "S": [
        0,
        1,
        113,
        114
      ],
      "HJ": 1302,
      "kappa_ow": 1300,
      "previous": 752,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "3b1464e1f609bdf2b92d5883280a880a7c1b2c4bfd102557e65223f840966264",
      "R_translates_checked": 1301,
      "R_bad": 0
    },
    {
      "t": 4,
      "r": 6,
      "p": 3547,
      "g": 2,
      "S": [
        0,
        1,
        470,
        3078
      ],
      "HJ": 3548,
      "kappa_ow": 3546,
      "previous": 3260,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "439c4ecc246b427e594ba9f77af14b68d416bb1e6ab78b5ccb6379fb9759f149",
      "R_translates_checked": 3547,
      "R_bad": 0
    },
    {
      "t": 5,
      "r": 2,
      "p": 83,
      "g": 2,
      "S": [
        0,
        1,
        2,
        10,
        75
      ],
      "HJ": 84,
      "kappa_ow": 82,
      "previous": 45,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "afa23d92d4338dee83837341a7a67c1dfd649cdcaf620cbd998344bd716019b2",
      "R_translates_checked": 83,
      "R_bad": 0
    },
    {
      "t": 5,
      "r": 3,
      "p": 1291,
      "g": 2,
      "S": [
        0,
        1,
        34,
        233,
        1092
      ],
      "HJ": 1292,
      "kappa_ow": 1290,
      "previous": 544,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "5cf5010bb5c5534bdb686f958532547f18cb52a0c1c328072e3c2cb7cf194a04",
      "R_translates_checked": 1291,
      "R_bad": 0
    },
    {
      "t": 5,
      "r": 4,
      "p": 7417,
      "g": 5,
      "S": [
        0,
        1,
        105,
        5808,
        6541
      ],
      "HJ": 7418,
      "kappa_ow": 7416,
      "previous": 4427,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "af714234d58ce98f734655c2467eeb5138b19505adeb75932079092f07f8daec",
      "R_translates_checked": 7417,
      "R_bad": 0
    },
    {
      "t": 5,
      "r": 6,
      "p": 34033,
      "g": 7,
      "S": [
        0,
        1,
        654,
        7769,
        23051
      ],
      "HJ": 34034,
      "kappa_ow": 34032,
      "previous": 24689,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "228975988da7157e38d943a78394cec7eedb06c821d8f09cef220b187123f36e",
      "R_translates_checked": 34033,
      "R_bad": 0
    },
    {
      "t": 6,
      "r": 2,
      "p": 503,
      "g": 5,
      "S": [
        0,
        1,
        11,
        12,
        170,
        345
      ],
      "HJ": 504,
      "kappa_ow": 502,
      "previous": 227,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "5f717b5ec1377f1e2421ca6cfa41c41d608fded021b711264e805b117a7e8fe3",
      "R_translates_checked": 503,
      "R_bad": 0
    },
    {
      "t": 6,
      "r": 3,
      "p": 6199,
      "g": 3,
      "S": [
        0,
        1,
        2262,
        2407,
        2417,
        5095
      ],
      "HJ": 6200,
      "kappa_ow": 6198,
      "previous": 2239,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "928d19143bfe32e63fcaa3c11d7840fae0b695b3e74e3a104c73021195cd0446",
      "R_translates_checked": 6199,
      "R_bad": 0
    },
    {
      "t": 6,
      "r": 4,
      "p": 31469,
      "g": 2,
      "S": [
        0,
        1,
        1812,
        14285,
        22144,
        25486
      ],
      "HJ": 31470,
      "kappa_ow": 31468,
      "previous": 31442,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "c88ab5ddf3ff53ca2c113fb117c872d415ac97cbd654bded6d5da363fb38104f",
      "R_translates_checked": 31469,
      "R_bad": 0
    },
    {
      "t": 7,
      "r": 2,
      "p": 1361,
      "g": 3,
      "S": [
        0,
        1,
        192,
        231,
        365,
        412,
        475
      ],
      "HJ": 1362,
      "kappa_ow": 1360,
      "previous": 618,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "e6bf71130012be091479b45a55aaea052932561b85f7cff7b8b08c8e9088f2f4",
      "R_translates_checked": 1361,
      "R_bad": 0
    },
    {
      "t": 7,
      "r": 3,
      "p": 19843,
      "g": 19,
      "S": [
        0,
        1,
        8123,
        14105,
        16463,
        18296,
        19567
      ],
      "HJ": 19844,
      "kappa_ow": 19842,
      "previous": 8136,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "eb9357d54a4186556d2aeaf0113b874dbb80343a83cf79761b609a7b7a84bdf1",
      "R_translates_checked": 19843,
      "R_bad": 0
    },
    {
      "t": 8,
      "r": 2,
      "p": 3359,
      "g": 11,
      "S": [
        0,
        1,
        29,
        36,
        1336,
        1648,
        2772,
        3106
      ],
      "HJ": 3360,
      "kappa_ow": 3358,
      "previous": 1643,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "aadb5e30a7e6aac206273233b87d4dcfd3a09cf9772da7d19864e265f91d258d",
      "R_translates_checked": 3359,
      "R_bad": 0
    },
    {
      "t": 8,
      "r": 3,
      "p": 62401,
      "g": 17,
      "S": [
        0,
        1,
        18178,
        25716,
        36836,
        51121,
        56501,
        57258
      ],
      "HJ": 62402,
      "kappa_ow": 62400,
      "previous": 34058,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "6d990d6eb03472ee6dbf9bd2326c172e833e64e83d963d996700c13a0e163fe3",
      "R_translates_checked": 62401,
      "R_bad": 0
    },
    {
      "t": 9,
      "r": 2,
      "p": 7283,
      "g": 2,
      "S": [
        0,
        1,
        3013,
        3042,
        4155,
        6471,
        7113,
        7195,
        7254
      ],
      "HJ": 7284,
      "kappa_ow": 7282,
      "previous": 5159,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "37c4a47ff18cee3e9594bce93f078ce646a98ce67d9ce89981ce2193570f02db",
      "R_translates_checked": 7283,
      "R_bad": 0
    },
    {
      "t": 9,
      "r": 3,
      "p": 193147,
      "g": 2,
      "S": [
        0,
        1,
        20916,
        39509,
        59681,
        119254,
        174019,
        187884,
        192119
      ],
      "HJ": 193148,
      "kappa_ow": 193146,
      "previous": null,
      "status": "valid_omitted_external_bound_is_stronger",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "f8b6e1f3d9704793f2da30f4a5c5172bbdb67c2a62b9ad2ce58e53a15b7328c7",
      "R_translates_checked": 193147,
      "R_bad": 0
    },
    {
      "t": 10,
      "r": 2,
      "p": 15661,
      "g": 2,
      "S": [
        0,
        1,
        1315,
        6569,
        9265,
        9976,
        10851,
        11616,
        13817,
        14828
      ],
      "HJ": 15662,
      "kappa_ow": 15660,
      "previous": 11498,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "549371a6d9178862581219854a0f5d28442d087b8e38486dd46fcdb7763f53a5",
      "R_translates_checked": 15661,
      "R_bad": 0
    },
    {
      "t": 10,
      "r": 3,
      "p": 592597,
      "g": 6,
      "S": [
        0,
        1,
        51115,
        153776,
        290779,
        293637,
        391689,
        476763,
        529317,
        585845
      ],
      "HJ": 592598,
      "kappa_ow": 592596,
      "previous": null,
      "status": "valid_omitted_external_bound_is_stronger",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "40ec799b7c79b718885715a471935b0f9094c7295d36f97215968c9a5b123262",
      "R_translates_checked": 592597,
      "R_bad": 0
    },
    {
      "t": 11,
      "r": 2,
      "p": 32173,
      "g": 5,
      "S": [
        0,
        1,
        6222,
        6665,
        12496,
        12924,
        13064,
        20611,
        21369,
        21569,
        24589
      ],
      "HJ": 32174,
      "kappa_ow": 32172,
      "previous": 19395,
      "status": "article_table",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "8629322ee5e52be2103874509feda0f691fc07a2b7c4af88183e770467b7a48f",
      "R_translates_checked": 32173,
      "R_bad": 0
    },
    {
      "t": 5,
      "r": 6,
      "p": 33223,
      "g": 10,
      "S": [
        0,
        1,
        41,
        23402,
        29307
      ],
      "HJ": 33224,
      "kappa_ow": 33222,
      "previous": null,
      "status": "valid_superseded_by_p34033",
      "palette_alphabet": "digits 0,...,r-1; colours of 0,...,2p-1",
      "palette_sha256": "0de621721d13eddcc630e753f9d442ae08b849c28ce96d956021690a19c08697",
      "R_translates_checked": 33223,
      "R_bad": 0
    }
  ]
}


==> anc/certificates/manifest.json <==
{
  "schema": "certificate-manifest-v1",
  "files": [
    {
      "path": "algebraic.json",
      "sha256": "e4bb6d425c25ed4e9b8fc1345d53501c6dd1d51b723ffc41813d1ef35379883a"
    },
    {
      "path": "simplex/HJ33_T21_calibration.json",
      "sha256": "70795769a2bc8120f0ba71863e58694b4cb7c40ec04dcb51c8f4c32572c7bbb4"
    },
    {
      "path": "simplex/HJ34_T49_warm_start.json",
      "sha256": "ec79477a91e9c29662d8593e2f43bc5cf5d5cd45a19320b2f10c3045d3e266b7"
    },
    {
      "path": "simplex/HJ34_T50.json",
      "sha256": "a4e24bcc8c9858726ea9355176874c4e7a22f713b2fae780f32c029ae10e27f4"
    },
    {
      "path": "vdw/W_10_3_N893_superseded.json",
      "sha256": "7de7ee469c50647f1b80a43485968980611d9dcd4de6e3fc2937771452d018cf"
    },
    {
      "path": "vdw/W_11_3_N1193.json",
      "sha256": "937460fe9bff15e8397ac88074aedf90a06b8e7dbba2b6b998be9b164409ed30"
    },
    {
      "path": "vdw/W_17_3_N3620.json",
      "sha256": "c5b1cca9a8225957ea25fccd589c66e4dfbf83586159ff3c896940927b908733"
    },
    {
      "path": "vdw/W_8_3_N517_superseded.json",
      "sha256": "ec7cdfc2386a189b522a4fe50962e200fe56e91e41043ecde012b656064583c1"
    },
    {
      "path": "vdw/W_8_3_N522.json",
      "sha256": "50783db8a0e443770b6342214221c53b0ae91f7b8ab5f443f68d086c554d7e15"
    }
  ],
  "expected": {
    "algebraic_records": 22,
    "article_table_records": 19,
    "algebraic_translates": 1047828,
    "simplex_files": 3,
    "simplex_corners": 44696,
    "vdw_certificates": 5,
    "vdw_progressions": 3962846
  }
}


==> anc/certificates/simplex/HJ33_T21_calibration.json <==
{
  "kind": "symmetric-Hales-Jewett-simplex-certificate",
  "t": 3,
  "r": 3,
  "n": 21,
  "rows": [
    "0102012012012012011222",
    "012120120120120122000",
    "20101201201201200121",
    "2010201101220102011",
    "120212201001010122",
    "01220020012111200",
    "2011220200102011",
    "120011012200122",
    "01212120021200",
    "2010101222011",
    "120202210102",
    "02210111202",
    "2011122010",
    "120000121",
    "01221202",
    "2012010",
    "121121",
    "02002",
    "0120",
    "210",
    "11",
    "2"
  ],
  "status": "calibration_reproduction",
  "proves": "HJ(3,3) >= 22",
  "sha256_rows": "cf1713c93dea0f7fc30f258a644ab866a037ab7a3f04eb3f80bc6ce44ba353d8"
}


==> anc/certificates/simplex/HJ34_T49_warm_start.json <==
{"t": 3, "r": 4, "n": 49, "rows": ["31123002310310310312223223021001031032021312103120", "2031330212310310310310310222123103103103001203131", "312300013223203103103103101231221031031032231010", "03201133031031031032012310310310322222123111023", "1000232331031222031031032031031031031033322201", "213112200310310310310310310310310310211020330", "22233101103103103103103203103102103100003113", "0322011202102003123202110213312320312231033", "100213322032031021231223103103102100310221", "32102013222311311030031022230332313231000", "0332211033122102102203300320210111031223", "120323011101132033023101022223030303111", "33100013211232031210321020310013131200", "0231113023203310320312203112101010333", "100333012221123131003001033020302111", "32100023311011030320011231333122000", "0321112000313112110123303201010333", "100333011103023131231133220302111", "31100032032312322311010213121000", "0331122013300220313100121022333", "200333211132001123101230303112", "21100213331011230321323131002", "2331123012303312103201010330", "200332212033103001130323111", "21100323010230011033122302", "2231320003110203311020132", "320301113032132100221012", "10101333022032223112301", "3131300000212311023130", "030301123221300232013", "12101333230023112301", "3132322010321003130", "032201313100331013", "20101323233110301", "2131300011003130", "030302320331013", "10101330110301", "3131202103230", "030220211223", "10103213302", "3133033032", "031030132", "12300202", "2021121", "312313", "03212", "1012", "220", "01", "0"], "cells": 1275, "corner_triples_checked": 20825, "monochromatic_corners": 0, "sha256_rows": "cd6c7790d91efdb3d23799427aa580fdd8809a377705d7c216e128186bee9008"}


==> anc/certificates/simplex/HJ34_T50.json <==
{
  "t": 3,
  "r": 4,
  "n": 50,
  "kind": "symmetric-Hales-Jewett-simplex-certificate",
  "cells": 1326,
  "corner_triples_checked": 22100,
  "monochromatic_corners": 0,
  "rows": [
    "103123010212122031031031031222200220320310313222323",
    "22110032031031021031031031031031031021232023131201",
    "0220323113203103103101101231032032032022020331010",
    "312120220310320322312312031031031031031233203100",
    "03222101103222103103123222310312310310212031033",
    "2333112310310310310310310312310310310311120200",
    "201032103103103103103103103103102123100322112",
    "31021310333203210302212320203132101302010121",
    "3112300021232031021023102203103203100310311",
    "102203331021031220231210310313203022231023",
    "30021202320103310213310223102203131010321",
    "3120301032023232101203133021121130303220",
    "023101310232011320030331220312013131000",
    "31031210310310302123122203123201010332",
    "3110301233032103123131021132230203212",
    "033101320031010331021320310023131202",
    "10031323202100123312313100321010233",
    "0110201203133001233022231020303111",
    "033101320310220232031011313131200",
    "12031203210313113200302121010333",
    "2110321101031003103022020303112",
    "033102212012332011310033131000",
    "20031303103320110310101012333",
    "2110323032101231023100302111",
    "223101031310211030313122002",
    "12031212100312303111023332",
    "2010333121103223000332012",
    "233100031321032313120203",
    "02031110313222311002130",
    "2010333223101100332013",
    "213100032031323110201",
    "23031120310321022130",
    "1010322103220331213",
    "313100221233110301",
    "03231111221003130",
    "1010332100331012",
    "313120033110301",
    "03022132003130",
    "1010332321013",
    "313102110302",
    "03033003132",
    "1211011022",
    "210303303",
    "02331021",
    "2220210",
    "103211",
    "31002",
    "0332",
    "102",
    "20",
    "3"
  ],
  "proves": "HJ(3,4) >= 51",
  "sha256_rows": "b3ef4e7307e71854ea719935938baa24fcd5413aa14f5c23e02af4151a2dcdfd",
  "independent_verification": "Direct enumeration of all corner triples C_(k,v), 1 <= k <= n, in a separate program."
}


==> anc/certificates/vdw/W_10_3_N893_superseded.json <==
{
  "kind": "van-der-Waerden-coloring",
  "r": 10,
  "k": 3,
  "N": 893,
  "positions": "1,...,N",
  "alphabet": "a=0, b=1, ...",
  "coloring": "bedbfegdfbfjbhedhjecidffgffccjcbjacicbbchebcjehebbfbbhjiiaaecceecijdfbbifddhchbbijchabdeageaeabfadijdidajehgfajcjiebfahigidcdfcfddbgcijdajdhhbcheagaccdffebhfcfccjgdejagedfabfjhgjhigfgghihheecggaiecijcjdffefjehggaggfhfcegihdggdciecgddidaibaecfeadhccdgdegaibieehhgaiffigbjdhhahfadejhjedijijdcgdaeafgiifaaedigjhgjbhchjbahjfjafjbhigbfbbeggjcagbbecaggfggdfaafeaebbebbfdiggbfdiabdggagaddgieecjehfgfddhgabhebeccfeajibjgifcbjjijdfiadhgcejahehdcdgadiecfbihaiegdfbfjbhedhjecidffgffccjcbjacicbbcheacjehebbfjbhjfiaaecceecijdfbbifdhhchbbibchabheageaeabfadibdidajehgfajcjiebfahighhcdfcfhdbgchjdajdhhbcheagaccdffebhfcfccjgdejagedfabfjhgjhigfgghihheecggaiecijcjdffefjehggaggfhfcegihdggdciecgddidaibaecfeadhccdgiegaibieehdgaiffigbjdhhahfadebhjedijijacgdaeafhiiffaedigjhgbbhchjbahjfjafjbhigbfbbeggjcagjbecaggfggdfaafeaebbebbfdiggbfdiabdggagbihgieecjehfgfddhgabhebeccfeajfbjgifcbjjijaiiadhgcejahjhhcdgbdiecfjfdai",
  "status": "valid_superseded",
  "proves": "W(10,3) > 893",
  "sha256_coloring": "30d8ec751139220f63bb5aec98d160eca765ac82c972df3baceda5622530c2b0"
}


==> anc/certificates/vdw/W_11_3_N1193.json <==
{
  "kind": "van-der-Waerden-coloring",
  "r": 11,
  "k": 3,
  "N": 1193,
  "positions": "1,...,N",
  "alphabet": "a=0, b=1, ...",
  "coloring": "jcjjhhgcfcefibdegdghaeehiibjgciecgjfajbifcghcdfhdfkagfkefjhhihckgfkbbejkgbbaiheghkffejbkjdcgbdjdggkchkaedefbahdeibejfdihajhkgbiekejbiifaiccbhcifgifagkdfjdfccecdbbegfeecgbcaebkbhgjacedajdibfgffeehgbabjccikehbjhcigaagkcjagickfkabcgbkehdefcdbkcbbdibdedjhhghhciccbhahhifaeekifdkiaaihdhaefhegfafbegkaefjedggadfdjgajfaehbkideihafcgeaefckhdkbfiifkhkkhdaebdibdbfgbbifaahagbkibdgfhiikejfggdegcihkdhagifijeebfkeajfkcbcajdaefejkkbhdedibkieacgadbbiefifbkfbggdjikjifkbfiidcicdjajecdghkjdkibcjadiaahddfajedghfggkajbdgfajhdjajfhkgakiddbkgjadbhcghihckhhcehcgdjfbkfbihkifcdjdcjkiecigkdickeaehkagaabccebcjkkhceaaihhgjfdefibdegdghaeehiibggciecgjfajbifcghcdfhdfkjgfkefkhhihckgfkbbejkgbbaiheghkffejbkjdcgbdjdggkchkaedefbahdeibejfdihajhkgbiekejbiifaiccbhcifgifagkdfhdfccecdbbegfeecgbcaebkbhgjacedajdibfgffeehcbabjccikehbghcigaagkjjagickfkabcgbkehdefcdbkcbbdibdedjhhghhcicjbjjhhifaeekifdkiaaihdhaefhegfafbegkjefjedggadfdcgakfaehbkideihafcjeaefckhdkbfiifkhkkhdaebdibdbfgbbjfaahagbkibdgfhaikejfigdegcihkdhagifijeebfkeagfkcbcajdaefejkkbhdedibkieacgadbbiefifbkfbggdcikcifkbfiidjicdjagecdghkjdkibjjadiaahddfaaedghfggkajbdgfajhdjajfhkgakiddbkgjadbhkghihckhhcehjgdgfbkfbihkifcdjdcjkiecigkdickeaehkagaabcjebjjkkhcefaicjcjhda",
  "status": "article_result",
  "proves": "W(11,3) > 1193",
  "sha256_coloring": "989538329d29ef07dbf48feca5d8e99bebbd0b16de4631d77e6b5594472b0a2b"
}


==> anc/certificates/vdw/W_17_3_N3620.json <==
{
  "kind": "van-der-Waerden-coloring",
  "r": 17,
  "k": 3,
  "N": 3620,
  "positions": "1,...,N",
  "alphabet": "a=0, b=1, ...",
  "coloring": "ldobfbhhkoainhbgnlanlqojkcbkdgajbkokqjdhabhhkodacjjfalqjkpdkpdblmmfmgaeaoegnfipdaaemcmqcedqnjffjcnkaejqbiknlnbdqnqpelqjiehicddablpbqcebkjdecoldpkdgemkgcmnaiccokhmgbofmqkhkgmdpfgldkoijpoicnbgjgcmqkjpgifhcopcllbgqckgfqaejhappodnedncplcllnoccjlcpgbiefjknqlagqhophpgadqhbffleelcngpfqkaiqaqfdlajdcfqgcqejjpnpgfmnnjfagffllbmejqpdqnmgpjqfodlnmambaidlemqnkkemkbinmplebnidqoplcbgngcokpclqjgfnqghbldiqjpoibqponmgkfpnejncicnqejohbgljmenlnbbkfpaiinfbkibnbmcfpanpkejemglibknjecjcfkemifhgcndkbjhajpfqloicjiknkljgfbicemajdhhjcfpnemfjgpnmgeghojldpaalqcghdpeojfnpfednblqbbfhmqnjhbbkhbaeiecgkfalddfoilhpebjhbghhlbilqhpcimejlnnqgnkliophkpekamlpcpciqqblccphhmnaicbigidejmqhihhdajmnfqcckgbdehqgddnjohfgcopabihjpgcpledpjqfeqlnoefqcimkadhhggebeeohfbpiqkmjnhopikkjdfbkfdmnmjpcjlelajopcploqebmnhpcfpendhoblikndopholffqmjebqheklmbfakgcpqigecgfoqgmgnbqhnlnminbolemkbipjihdklojecoldqlalcaqkcbnomeaipdmliochqgiqnbofbikipedgfojfnpaimcaqhedknoehifhkeioccghndgjlemghcdlddpfkpemgjgnfbffqlignbblnknabebqcikadofcbhcmligembcmlgjmpaofcpgmdhoikilqemnhjknbgelpaogfmgblpmbfednbgfjopcpkjmnmbpnpkmihopkhmaomhngpepqiieaihnmnidpnphikaedafjgiqqaihoofddaimejjlckqiinhogdblmmqookdpaogcfgfeblelccjcnpqelpcbgcmkmmpaqhcqaidncokepqemqcqnfbldghmjkibgdofjpafleabefpghbemghmicebnmgqcjfdmnddfmgkidldbqcggidgbohbpleqkdofhgfilqbmhjoaemqngfbohcqenocfiholkbohmjpdqqomffbkclqblemiphpgajemppiqaeichjfhpeminfqgilemgnckkedgdghaoknqqnlnmpfileajnacchpkeoqfphhbaidfbocfkkmmcbilhkgeoqjqfhmgejnfjpemendqhphdpkmjnhihdbniopbbfndkidehjhflnaofmifelaedpmkknkaiicokgfdnioqfgpnlkadccpkflnmmqjglibkjmqbghnqebiefjaikgblcjiafkgelnopfdbkeohmpgnlamlqbjhfkkjlheqlideijcbklhqqndpmqccdgdipjblcbeijfajlobejlcfgfekanjebopidgjleakphmqigpcjgddqdmefocfmkidqnjffqedgqmpgcqqbifmicdmqijchggfdkninbpcfmgajfhbhhdldjphkgnknbmcfbhcbnmihjkccbemlfbjphdeioqbigfqgmjpfoccdlmojabhdkqjipmblolongqaqkdbkbgfcbahkqjdafbfhklmichjfcqajmpmghdblmmfmglelqognfkpdlaamcmqcedqdjffjcnkaejqbiknlnbdqnqpelqjiehicddablpbqcebkjdecoldpkjgemigcmndiccokhmgbofmqkhkgmdpfgldkqijpjicnbgjgcmqkdpgifhcopcllbgqckgfqaejhapphdnddncplcllnoccjacpgbiefjknqlagqhkphpgadqhbffleelcngpfqkoiqoqfdlajdcfqgcqejjpnpgfmnnjfagffllbmejqpdqnmgpaqfhdlnmnmbpidlemqnikemkbinmplebnidqoplcbgngchkpclqjgfnqghbleiqoppibqconmgkfpnejncicnqejohbgldmenlnbbkfpaiinfbkibnbmcfpgnpkdjemglibknjecjcfkemifhgcndkbjhojpfqldicoiknkljgfbicemajdhhjcfpnamfogpnmgeghajldpadlqcghdpeojfnpfednblqbbfhmqnjhbbkhbaeiecgkfllodfailhpebjhbghhlbilqhpcimejlnjqgnkliophkpekamlpcpciqqblccphhmnaicbigidejmqhkhhdajmnfqcckgbdehqgddnjohfgcnpabihapgcpledpjqfeqlnoefqcimkadhhggebeeohfbpiqkmjnhopikkjdfbjfdmnmjpcjlelajopcplhqebmnhpcfpendhjbliknjopholffqmjebqheklmbfaigcpqigecgfcqgmgnbqhnlnminbolemkbipjihdklajecoldqlalcaqkcbnomeoipdmliochqgiqnbofbkkipeagfojfnpaimcaqhedknoehifhkeioccghndgjlemghcdlddpfjpemgjgnfbffqligabblnknababqcikaoofcbhcmligembcmlgjmpaofcpgmdhjikilqemnhjknbgelpaogfmgblpmbfednbgfjopcpkjmnmbpnpkmihjpkomaamhngpepqiieakanmnidpnphikaedhfjgiqqdihakfddaimeojlckqiinhogdblmmqhokdpadgcfgfeblelccjcnpqelpcbgcmkmmpaqhcqaidnckkepqemqcqefblaghmjkibgdofjphfledbefpghbemghmicebnmgacjfdmnodfmgkidldbqcggidgbohbploqkaofhgfilqbmhnogemqngfbahcqenocokholkbohmjpdqqomffbkclqblamiphpgdjamppiqaoichjfhpeminfqgilemgncikedgdghaoknqqnlnmpfileejnocchpkooqfphhbaidfbocfkkmmcbilhkgooqoqfhmgejnfjpemendqhphdpkmjnhihdbniopbbfndkidahjhflndofmifelaedpmoknkaiicoogfdnioqfgpnlkedccpkflnmmqjglibkjmqjghnqebiefjlikgblcaihfkgelnjpfdbkeohmpgnlamlqbjhfkkjlhqqlideijcbolhqqndpmqccdgaipjbacbeijfjjlebojlcfgfekanjebkpidgjlaoophmqigpcjgddqdmefocfmkidejjffqedgqmpgcqqbifmicdmqijchggfdkninbpcfmgojfhbhhdlajphognknbmcfbhcbnmihjkcabemlfbjphdeioqbigfqgmjpfoccdomkmjiadeqjapmilnaadgaaqldodblfcikheookhfkfoelmiqhahcqaamamghoaonkajklolqe",
  "status": "article_result",
  "proves": "W(17,3) > 3620",
  "sha256_coloring": "9e51e783653563d580d20bfb8d2ac1169883a9d0c8559375ec84e1338b74abcf"
}


==> anc/certificates/vdw/W_8_3_N517_superseded.json <==
{
  "kind": "van-der-Waerden-coloring",
  "r": 8,
  "k": 3,
  "N": 517,
  "positions": "1,...,N",
  "alphabet": "a=0, b=1, ...",
  "coloring": "bfcggbcfbeahahdehfcfeahfchfdcebaeafhbgfafhafbggedgecchbfeccechdegbeghgcfcghgghaafehfecdafhecdecedffaffgadccfgafggbbfecfddahgfddfdehhcghcabdcdcabcafachechdhbgahdhhdfebcfgcbahddcbbcbbgdgfdgheaabgheghheadbadagedhdbgdbcfdahdaeegbaaeeaegfbdcbdgfehedgfdgdchbghbeffagbefbeahahdahfcfeehfchfdceaaeafhcgfafhbfbggedgecchefeccechdegbeghgcfcghgghaafehfecdgfhecdecedffaffgadccfbafggbcfecfddahgfddfdehhcghcbbdcdcabcbfachechdhbgahdhhdfegcfgcbahddcbacbcgdgfdghecbbgheghheadcadagedhdagdacfdahdaeegbaaeeaegfbdcbdgfghedgfdgdchbghbebfgbae",
  "status": "valid_superseded",
  "proves": "W(8,3) > 517",
  "sha256_coloring": "b8f970c71e3baae2b91d11362c6bca939b6ba9cbc858c2a37e324a09137984b5"
}


==> anc/certificates/vdw/W_8_3_N522.json <==
{
  "kind": "van-der-Waerden-coloring",
  "r": 8,
  "k": 3,
  "N": 522,
  "positions": "1,...,N",
  "alphabet": "a=0, b=1, ...",
  "coloring": "fhchcchafcddcdabadcdegdegbaeaaefecaaedheddgcfhcfbdaccfegfeahbbabbeecabcfhbfcgegcegdfbcegbdgbahdhhdhebebdhhahgfcegeegfgdeeghcghbaffdffbhedffgafgecbdebdhgfebdhfdhdagafgahfbfgadbadefhcbhcgdgbhcaecafbgaggahahggacdacbefchfcdcghfcaecagddbgdbaafgdbffbfhecefaeccdfaebbebgfcddcdabadcdegdehbaeaaefecaaedheddgcfccfbdaccfegfeahbbahbeecabbfhbfcgegcegdfbcehbdgbahdhhdhebebdhgahgfdegeegfhdeeghcghbaffdffbhedffgafgecbdebdggfebdhfdcdagafgahfbfgadbadefhcbhhgdbbhhaehafbgaggagahhgacdacbefchfcdcghfcaecagddbgdbaafgdbffbfheaefceccdhaebbebgchcb",
  "status": "article_result",
  "proves": "W(8,3) > 522",
  "sha256_coloring": "f54d5eca9be0c54e4f6b59d0f91f90ac5aaa06789088d3c17c422f06df6e02a4"
}


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""Independently verify every certificate in this repository (stdlib only)."""
from __future__ import annotations

import argparse
import hashlib
import json
import math
from pathlib import Path


def sha256_text(s: str) -> str:
    return hashlib.sha256(s.encode("ascii")).hexdigest()


def is_prime(n: int) -> bool:
    if n < 2:
        return False
    if n % 2 == 0:
        return n == 2
    d = 3
    while d * d <= n:
        if n % d == 0:
            return False
        d += 2
    return True


def prime_factors(n: int) -> list[int]:
    out = []
    d = 2
    while d * d <= n:
        if n % d == 0:
            out.append(d)
            while n % d == 0:
                n //= d
        d = 3 if d == 2 else d + 2
    if n > 1:
        out.append(n)
    return out


def is_primitive_root(p: int, g: int) -> bool:
    return 1 <= g < p and all(
        pow(g, (p - 1) // q, p) != 1 for q in prime_factors(p - 1)
    )


def power_character(p: int, r: int, g: int) -> list[int | None]:
    """chi[x] = ind_g(x) mod r, with chi[0] = None."""
    chi: list[int | None] = [None] * p
    x = 1
    for exponent in range(p - 1):
        if chi[x] is not None:
            raise ValueError("g does not enumerate all nonzero residues")
        chi[x] = exponent % r
        x = x * g % p
    if x != 1 or any(v is None for v in chi[1:]):
        raise ValueError("invalid primitive-root orbit")
    return chi


def verify_algebraic(path: Path) -> tuple[int, int, int]:
    doc = json.loads(path.read_text())
    records = doc["records"]
    total_translates = 0
    table_records = 0
    for rec in records:
        t, r, p, g = (rec[k] for k in ("t", "r", "p", "g"))
        S = rec["S"]
        assert len(S) == t and len(set(S)) == t
        assert all(type(s) is int and 0 <= s < p for s in S)
        assert is_prime(p), f"{p} is not prime"
        assert (p - 1) % r == 0
        assert is_primitive_root(p, g), f"g={g} is not primitive modulo {p}"
        assert len({s % 2 for s in S}) == 2, "mixed parity is required for p+1"
        chi = power_character(p, r, g)
        bad = []
        for y in range(p):
            colours = {chi[(y + s) % p] for s in S if (y + s) % p != 0}
            if len(colours) < 2:
                bad.append(y)
        assert not bad, f"(t,r,p)=({t},{r},{p}): failing translates {bad[:5]}"
        # The exact period-2p palette used by the article, including 0 and p.
        palette_chars = []
        for x in range(2 * p):
            residue = x % p
            if residue:
                colour = chi[residue]
            else:
                colour = 0 if x == 0 else 1
            palette_chars.append(str(colour))
        palette_hash = sha256_text("".join(palette_chars))
        if "palette_sha256" in rec:
            assert palette_hash == rec["palette_sha256"], f"palette hash: {p}"
        assert rec["HJ"] == p + 1 and rec["kappa_ow"] == p - 1
        assert rec.get("R_bad", 0) == 0
        total_translates += p
        table_records += rec.get("status") == "article_table"
        print(f"OK algebraic (t,r)=({t},{r}) p={p}: {p} translates, palette hash OK")
    return len(records), table_records, total_translates


def verify_simplex(path: Path) -> tuple[int, int]:
    rec = json.loads(path.read_text())
    t, r, n, rows = (rec[k] for k in ("t", "r", "n", "rows"))
    assert t == 3, "this compact row format is for t=3"
    assert len(rows) == n + 1
    for a, row in enumerate(rows):
        assert len(row) == n - a + 1
        assert all("0" <= c < str(r) for c in row)
    joined = "".join(rows)
    if "sha256_rows" in rec:
        assert sha256_text(joined) == rec["sha256_rows"], f"row hash: {path.name}"
    bad = 0
    corners = 0
    # Coordinates are (a,b,n-a-b); a line's three types differ by k*e_i.
    for k in range(1, n + 1):
        for a in range(n - k + 1):
            for b in range(n - k - a + 1):
                colours = (rows[a + k][b], rows[a][b + k], rows[a][b])
                corners += 1
                bad += colours[0] == colours[1] == colours[2]
    assert bad == 0, f"{path.name}: {bad} monochromatic corners"
    expected_cells = (n + 1) * (n + 2) // 2
    assert len(joined) == expected_cells
    if "cells" in rec:
        assert rec["cells"] == expected_cells
    if "corner_triples_checked" in rec:
        assert rec["corner_triples_checked"] == corners
    if "monochromatic_corners" in rec:
        assert rec["monochromatic_corners"] == 0
    print(f"OK simplex HJ(3,{r})>={n + 1}: {expected_cells} cells, {corners} corners")
    return expected_cells, corners


def verify_vdw(path: Path) -> int:
    rec = json.loads(path.read_text())
    r, k, N, s = (rec[k] for k in ("r", "k", "N", "coloring"))
    assert k == 3 and len(s) == N
    colours = [ord(c) - ord("a") for c in s]
    assert all(0 <= c < r for c in colours)
    if "sha256_coloring" in rec:
        assert sha256_text(s) == rec["sha256_coloring"], f"colouring hash: {path.name}"
    progressions = 0
    for start in range(N - 2):
        for step in range(1, (N - 1 - start) // 2 + 1):
            progressions += 1
            if colours[start] == colours[start + step] == colours[start + 2 * step]:
                raise AssertionError(
                    f"{path.name}: monochromatic AP at 1-based positions "
                    f"{start + 1},{start + step + 1},{start + 2 * step + 1}"
                )
    print(f"OK vdW W({r},3)>{N}: {progressions} progressions")
    return progressions


def main() -> None:
    script_dir = Path(__file__).resolve().parent
    repository_root = script_dir.parent
    # Also support an arXiv ancillary layout: anc/verify_all.py + anc/certificates/.
    default_root = repository_root if (repository_root / "certificates").is_dir() else script_dir
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--root", type=Path, default=default_root)
    args = parser.parse_args()
    root = args.root.resolve()
    cert = root / "certificates"
    manifest_path = cert / "manifest.json"
    manifest = json.loads(manifest_path.read_text())
    for entry in manifest["files"]:
        path = cert / entry["path"]
        digest = hashlib.sha256(path.read_bytes()).hexdigest()
        assert digest == entry["sha256"], f"file integrity: {entry['path']}"
    print(f"OK manifest: {len(manifest['files'])} certificate files")

    algebraic = verify_algebraic(cert / "algebraic.json")
    simplex_totals = [0, 0]
    for path in sorted((cert / "simplex").glob("*.json")):
        cells, corners = verify_simplex(path)
        simplex_totals[0] += cells
        simplex_totals[1] += corners
    vdw_totals = [0, 0]
    for path in sorted((cert / "vdw").glob("*.json")):
        vdw_totals[0] += 1
        vdw_totals[1] += verify_vdw(path)

    expected = manifest["expected"]
    assert algebraic[0] == expected["algebraic_records"]
    assert algebraic[1] == expected["article_table_records"]
    assert algebraic[2] == expected["algebraic_translates"]
    assert len(list((cert / "simplex").glob("*.json"))) == expected["simplex_files"]
    assert simplex_totals[1] == expected["simplex_corners"]
    assert vdw_totals[0] == expected["vdw_certificates"]
    assert vdw_totals[1] == expected["vdw_progressions"]
    print(
        "ALL CERTIFICATES VERIFIED: "
        f"{algebraic[0]} algebraic, {len(list((cert / 'simplex').glob('*.json')))} simplex, "
        f"{vdw_totals[0]} van der Waerden; zero violations."
    )


if __name__ == "__main__":
    main()

